Removing Spurious Features can Hurt Accuracy and Affect Groups Disproportionately

The presence of spurious features interferes with the goal of obtaining robust models that perform well across many groups within the population. A natural remedy is to remove spurious features from the model. However, in this work we show that removal of spurious features can decrease accuracy due to the inductive biases of overparameterized models. We completely characterize how the removal of spurious features affects accuracy across different groups (more generally, test distributions) in noiseless overparameterized linear regression. In addition, we show that removal of spurious feature can decrease the accuracy even in balanced datasets -- each target co-occurs equally with each spurious feature; and it can inadvertently make the model more susceptible to other spurious features. Finally, we show that robust self-training can remove spurious features without affecting the overall accuracy. Experiments on the Toxic-Comment-Detectoin and CelebA datasets show that our results hold in non-linear models.

==> refdb/web/main.py <==
"""
Runs a server that converts URLs of papers into a citable reference.
"""
import bottle
import json
import os
import datetime
from util import *

ENTRIES_PATH = get_var_path('entries.jsonl')
LOG_PATH = get_var_path('log.jsonl')

app = bottle.Bottle()

# Read entries (each line is a JSON object).
entries = []
if os.path.exists(ENTRIES_PATH):
    for line in open(ENTRIES_PATH):
        entries.append(json.loads(line))

@app.get('/')
def main():
    bottle.redirect('/info.html')

@app.get('/<filename:path>')
def read_file(filename):
    return bottle.static_file(filename, root=os.path.join(os.path.dirname(__file__), 'static'))

@app.get('/info')
def get_info():
    args = bottle.request.query
    query = args['query'].strip()
    result = lookup_query(query)

    with open(LOG_PATH, 'a') as f:
        print >>f, json.dumps({'query': query, 'date': str(datetime.datetime.now()), 'result': result})

    return json.dumps(result)

@app.post('/entries')
def add_entry():
    args = bottle.request.json
    entry = args['entry']
    entries.append(entry)
    with open(ENTRIES_PATH, 'a') as f:
        print >>f, json.dumps(entry)

@app.get('/entries')
def get_entries():
    return json.dumps({'entries': entries})

bottle.run(app, host='', port=9500, debug=True)


==> refdb/web/otl.py <==
#!/usr/bin/env python

"""
Takes an URL or keywords and outputs the header for notes.otl.
"""

import re, sys
from util import *

if len(sys.argv) < 2:
    print('Usage: <query (URL or keywords)>')
    sys.exit(1)

m = re.match('(\s*)(.+)', sys.argv[1])
prefix, query = m.group(1), m.group(2)
prefix = prefix[:-1]  # Remove last indent

result = lookup_query(query)
print('%s%s, %s: %s' % (prefix, u'/'.join(result['authors']), result['year'], result['title']))
print('%s\t%s' % (prefix, result['pdf_url']))


==> refdb/web/static/info.js <==
$(function () {
  var inputBox = $('#inputBox');
  var resultsBox = $('#resultsBox');

  // Input: '#a=b'
  // Output: {'a': 'b'}
  parseUrlParams = function(href) {
    var params = {};
    var items = href.split(/[#&]/);
    for (var i = 1; i < items.length; i++) {
      var pair = items[i].split(/=/);
      params[pair[0]] = decodeURIComponent(pair[1]);
    }
    return params;
  }

  // Input: {'a': 'b'}
  // Output: '#a=b'
  serializeUrlParams = function(params) {
    var str = '';
    var first = true;
    for (var name in params) {
      if (params[name] == null) continue;
      str += (first ? '#' : '&') + name + '=' + encodeURIComponent(params[name]);
      first = false;
    }
    return str;
  }

  // Fill out the form
  var params = parseUrlParams(window.location.hash);
  if (params.q) {
    inputBox.val(params.q);
    submit();
  }

  function submit() {
    var query = inputBox.val();
    window.location.hash = serializeUrlParams({q: query});

    $.getJSON('/info', {query: query}, function (response) {
      if (response.error) {
        alert(response.error);
        return;
      }

      function last(l) { return l[l.length - 1]; }

      resultsBox.empty();

      // Full title
      var description =
        response.title + ' [' + response.authors.join(', ') + '; ' + response.year + ']';
      var link = $('<a>').attr('href', response.pdf_url).append(description);
      resultsBox.append($('<div>').addClass('item').append(link));

      // Simple citation
      var description =
        '[' + response.authors.map(function (author) { return last(author.split(' ')); }).join('/') +
        ' ' + response.year + ']';
      var link = $('<a>').attr('href', response.pdf_url).append(description);
      resultsBox.append($('<div>').addClass('item').append(link));

      // HTML link
      var link = $('<a>').attr('href', response.html_url).append('[HTML]');
      resultsBox.append($('<div>').addClass('item').append(link));

      // Save
      var link = $('<button>').append('Save entry').click(function () {
        $.ajax({
          type: 'POST',
          url: '/entries',
          data: JSON.stringify({entry: response}),
          dataType: 'json',
          contentType: 'application/json',
          processData: false,
          success: function (response) {
            console.log('ADD ENTRY RESPONSE', response);
            if (response.error) {
              alert(response.error);
              return;
            }
          },
        });
      });
      resultsBox.append($('<div>').addClass('item').append(link));

      // refdb
      function str(x) { return '\'' + x + '\''; }
      function call(f, args) { return '  ' + f + '(' + args.join(', ') + '),'; }
      var refdb = $('<textarea>').attr('cols', 100).attr('rows', 7);

      var words = response.title.toLowerCase().split(' ');
      var i = 0;
      while (['a', 'an', 'the'].indexOf(words[i]) != -1)
        i++;
      var citation = last(response.authors[0].split(' ')).toLowerCase() + response.year + words[i];
      var lines = [
        'entry!(' + str(citation) + ',',
        call('author', [str(response.authors.join(' and '))]),
        call('title', [str(response.title)]),
        call(response.venue, response.number ? [response.year, str(response.number)] : [response.year]),
        call('url', [str(response.pdf_url)]),
        'nil)',
      ];
      refdb.append(lines.join('\n'));
      var note = $('<div>').append('Add this block to <a href="https://github.com/percyliang/refdb">refdb</a>.  Check that it is correct first (especially the venue)!');
      resultsBox.append($('<div>').addClass('item').append(note).append(refdb));
    });
  }

  inputBox.keypress(function (e) {
    if (e.which === 13)
      submit();
  });
  $('#goButton').click(submit);
});


==> refdb/web/static/list.js <==
$(function () {
  var entriesBox = $('#entriesBox');
  $.getJSON('/entries', {}, function (response) {
    if (response.error) {
      alert(response.error);
      return;
    }
    var entries = response.entries;
    for (var i = entries.length - 1; i >= 0; i--) {
      var entry = entries[i];
      var description =
        entry.title + ' [' + entry.authors.join(', ') + '; ' + entry.year + ']';
      var link = $('<a>').attr('href', entry.pdf_url).append(description);
      entriesBox.append($('<div>').append(link));
    }
  });
});


==> refdb/web/util.py <==
import os
import re
import sys
import urllib
import urllib.request

def get_var_path(filename):
    return os.path.join(os.path.dirname(os.path.realpath(__file__)), 'var', filename)

if not os.path.exists(get_var_path('')):
    os.mkdir(get_var_path(''))

CACHE_PATH = get_var_path('url.cache')

def read_url(url):
    if not os.path.exists(CACHE_PATH):
        os.mkdir(CACHE_PATH)
    cached_path = os.path.join(CACHE_PATH, re.sub('[^\w-]', '.', url))
    if os.path.exists(cached_path):
        with open(cached_path) as f:
            data = f.read()
    else:
        #print >>sys.stderr, 'REQUEST', url
        f = urllib.request.urlopen(url)
        data = f.read()
        data = data.decode('utf-8')
        try:
            with open(cached_path, 'w') as f:
                f.write(data)
        except:
            os.unlink(cached_path)  # Don't cache if failed
            raise
    return data

def read_url_lines(url):
    return read_url(url).strip().split('\n')

def unquote(s):
    while True:
        m = re.match('(.*)&#x([^;]+);(.*)', s)
        if not m:
            break
        s = m.group(1) + unichr(int(m.group(2), 16)) + m.group(3)
    s = s.replace('&quot;', '"')
    return s

def normalize_author(s):
    if ', ' in s:
        last_name, first_name = s.split(', ')
        return first_name + ' ' + last_name
    return s

def lookup_query(query):
    if query.startswith('http'):
        return inspect_link(query)
    else:
        return search_keywords(query)

def inspect_link(url):
    title = None
    authors = []
    year = None
    html_url = None
    pdf_url = None
    venue = None
    number = None

    m = re.search(r'arxiv.org\/...\/(\d+\.\d+)(v\d)?(\.pdf)?$', url)
    if m:
        url = 'https://arxiv.org/abs/' + m.group(1)
        venue = 'arxiv'
        number = m.group(1)
    m = re.search(r'jmlr.org\/.*\.pdf', url)
    if m:
        url = url.replace('.pdf', '.html')
    m = re.search(r'mlr.press\/.*\.pdf', url)
    if m:
        url = url.replace('.pdf', '.html')
    m = re.search('papers.nips.cc\/.*\.pdf', url)
    if m:
        url = url.replace('.pdf', '')
        venue = 'nips'
    html_url = url

    if 'aclweb.org' in url:
        if not url.endswith('.pdf'):
            url += '.pdf'
        pdf_url = url
        url = url.replace('.pdf', '.bib')
        if 'anthology/P/' in url:
            venue = 'acl'
        elif 'anthology/E/' in url:
            venue = 'eacl'
        elif 'anthology/N/' in url:
            venue = 'naacl'
        elif 'anthology/D/' in url:
            venue = 'emnlp'
        for line in read_url_lines(url):
            m = re.search('^\s*(\w+)\s*=\s*{(.*)}', line)
            if not m:
                continue
            key, value = m.group(1), m.group(2)
            if key == 'author':
                authors = map(normalize_author, re.split('\s+and\s+', value))
            elif key == 'title':
                title = value
            elif key == 'year':
                year = value
    else:
        for line in read_url_lines(url):
            m = re.search('citation_conference_title.*content="(.+)"', line)
            if m:
                venue = m.group(1)
                if 'International Conference on Machine Learning' in venue:
                    venue = 'icml'
                if 'Neural Information Processing Systems' in venue:
                    venue = 'nips'
            m = re.search('citation_title.*content="(.+)"', line)
            if m:
                title = m.group(1)
            m = re.search('citation_author.*content="(.+)"', line)
            if m:
                authors.append(normalize_author(unquote(m.group(1))))
            m = re.search('citation_date.*content="(.+)"', line) or \
                re.search('citation_publication_date.*content="(.+)"', line)
            if m:
                year = m.group(1).split('/')[0]
            m = re.search('citation_pdf_url.*content="(.+)"', line)
            if m:
                pdf_url = m.group(1)
                if not pdf_url.startswith('http'):
                    pdf_url = os.path.dirname(url) + '/' + pdf_url
                if not pdf_url.endswith('.pdf'):
                    pdf_url += '.pdf'

    return {
        'authors': authors,
        'year': year,
        'title': title,
        'html_url': html_url,
        'pdf_url': pdf_url,
        'venue': venue,
        'number': number,
    }

def search_keywords(query):
    # Search on Semantic Scholar, get the first result.
    url = 'https://www.semanticscholar.org/search?' + urllib.urlencode({'q': query})
    response = read_url(url)
    m = re.search('href="(/paper/[^"]+)"', response)
    if not m:
        return {'error': 'Can\'t find paper link'}

    # Get information about the first result.
    html_url = url = 'https://www.semanticscholar.org' + m.group(1)
    response = read_url(url)

    pdf_url = None
    m = re.search('"url":"([^"]+)"', response)
    if m:
        pdf_url = m.group(1)

    year = None
    m = re.search('"year":{"text":"([^"]+)"', response)
    if m:
        year = m.group(1)

    title = None
    m = re.search('"title":{"text":"([^"]+)"', response)
    if m:
        title = m.group(1)

    venue = None
    m = re.search('"venue":{"text":"([^"]+)"', response)
    if m:
        venue = m.group(1).lower()

    authors = []
    while True:
        m = re.search('"@type":"Person","name":"([^"]+)"(.*)', response)
        if not m:
            break
        authors.append(m.group(1))
        response = m.group(2)

    return {
        'year': year,
        'authors': authors,
        'title': title,
        'pdf_url': pdf_url,
        'html_url': html_url,
        'venue': venue,
    }

